LLMs with Industrial Lens: Deciphering the Challenges and Prospects -- A Survey

Large language models (LLMs) have become the secret ingredient driving numerous industrial applications, showcasing their remarkable versatility across a diverse spectrum of tasks. From natural language processing and sentiment analysis to content generation and personalized recommendations, their unparalleled adaptability has facilitated widespread adoption across industries. This transformative shift driven by LLMs underscores the need to explore the underlying associated challenges and avenues for enhancement in their utilization. In this paper, our objective is to unravel and evaluate the obstacles and opportunities inherent in leveraging LLMs within an industrial context. To this end, we conduct a survey involving a group of industry practitioners, develop four research questions derived from the insights gathered, and examine 68 industry papers to address these questions and derive meaningful conclusions. We maintain the Github repository with the most recent papers in the field.

==> text-classification_statistical_models.ipynb <==
{"metadata":{"colab":{"provenance":[],"collapsed_sections":[]},"kernelspec":{"display_name":"Python 3","language":"python","name":"python3"},"language_info":{"name":"python","version":"3.10.12","mimetype":"text/x-python","codemirror_mode":{"name":"ipython","version":3},"pygments_lexer":"ipython3","nbconvert_exporter":"python","file_extension":".py"},"kaggle":{"accelerator":"gpu","dataSources":[{"sourceId":7323672,"sourceType":"datasetVersion","datasetId":4250458},{"sourceId":7327621,"sourceType":"datasetVersion","datasetId":4253201}],"dockerImageVersionId":30626,"isInternetEnabled":true,"language":"python","sourceType":"notebook","isGpuEnabled":true}},"nbformat_minor":4,"nbformat":4,"cells":[{"cell_type":"code","source":"# This Python 3 environment comes with many helpful analytics libraries installed\n# It is defined by the kaggle/python Docker image: https://github.com/kaggle/docker-python\n# For example, here's several helpful packages to load\n\nimport numpy as np # linear algebra\nimport pandas as pd # data processing, CSV file I/O (e.g. pd.read_csv)\n\n# Input data files are available in the read-only \"../input/\" directory\n# For example, running this (by clicking run or pressing Shift+Enter) will list all files under the input directory\n\nimport os\nfor dirname, _, filenames in os.walk('/kaggle/input'):\n    for filename in filenames:\n        print(os.path.join(dirname, filename))\n\n# You can write up to 20GB to the current directory (/kaggle/working/) that gets preserved as output when you create a version using \"Save & Run All\" \n# You can also write temporary files to /kaggle/temp/, but they won't be saved outside of the current session","metadata":{"execution":{"iopub.status.busy":"2024-01-03T09:11:35.106411Z","iopub.execute_input":"2024-01-03T09:11:35.106682Z","iopub.status.idle":"2024-01-03T09:11:35.507909Z","shell.execute_reply.started":"2024-01-03T09:11:35.106656Z","shell.execute_reply":"2024-01-03T09:11:35.506832Z"},"trusted":true},"execution_count":1,"outputs":[{"name":"stdout","text":"/kaggle/input/llm-generated-multi-data/subtaskA_train_multilingual.jsonl\n/kaggle/input/llm-generated-multi-data/subtaskA_dev_multilingual.jsonl\n/kaggle/input/llms-generated-text-mono/subtaskA_dev_monolingual.jsonl\n/kaggle/input/llms-generated-text-mono/subtaskA_train_monolingual.jsonl\n","output_type":"stream"}]},{"cell_type":"markdown","source":"# Necessary libraries","metadata":{"id":"9Se96lrsuenI"}},{"cell_type":"code","source":"# Libraries\nimport warnings\nwarnings.filterwarnings(\"ignore\", category=DeprecationWarning) \n\nimport pandas as pd \n\nfrom sklearn import model_selection, preprocessing, linear_model, naive_bayes, metrics, svm\nfrom sklearn.feature_extraction.text import TfidfVectorizer, CountVectorizer\nfrom sklearn.metrics import classification_report\nfrom sklearn.linear_model import LogisticRegression\n\nfrom sklearn import model_selection, preprocessing, linear_model, naive_bayes, metrics, svm\nfrom sklearn.feature_extraction.text import TfidfVectorizer, CountVectorizer\nfrom sklearn import decomposition, ensemble\n\nimport pandas, xgboost, numpy, textblob, string\nfrom keras.preprocessing import text, sequence\nfrom keras import layers, models, optimizers\nfrom sklearn.neural_network import MLPClassifier\nfrom sklearn.datasets import make_classification","metadata":{"id":"aLuJTVuXuenP","execution":{"iopub.status.busy":"2024-01-03T09:11:44.731937Z","iopub.execute_input":"2024-01-03T09:11:44.732396Z","iopub.status.idle":"2024-01-03T09:11:56.571307Z","shell.execute_reply.started":"2024-01-03T09:11:44.732366Z","shell.execute_reply":"2024-01-03T09:11:56.570202Z"},"trusted":true},"execution_count":2,"outputs":[{"name":"stderr","text":"/opt/conda/lib/python3.10/site-packages/scipy/__init__.py:146: UserWarning: A NumPy version >=1.16.5 and <1.23.0 is required for this version of SciPy (detected version 1.24.3\n  warnings.warn(f\"A NumPy version >={np_minversion} and <{np_maxversion}\"\n","output_type":"stream"}]},{"cell_type":"markdown","source":"# Handling Raw Corpus","metadata":{"id":"gf2KzOFZuenR"}},{"cell_type":"code","source":"import json\n# Read a jsonl file into list-of-dictionaries\ndef read_jsonl(filename):\n    pairs = []\n    for line in open(filename, 'r', encoding='utf-8'):\n            pairs.append(json.loads(line))\n    if len(pairs) == 1:\n        pairs = pairs[0]\n    print(\"\\n# Samples: \", len(pairs))\n    print(\"# Keys: \", pairs[0].keys())\n    return pairs","metadata":{"execution":{"iopub.status.busy":"2024-01-03T09:12:00.719916Z","iopub.execute_input":"2024-01-03T09:12:00.720815Z","iopub.status.idle":"2024-01-03T09:12:00.726327Z","shell.execute_reply.started":"2024-01-03T09:12:00.720783Z","shell.execute_reply":"2024-01-03T09:12:00.725493Z"},"trusted":true},"execution_count":3,"outputs":[]},{"cell_type":"code","source":"# load the dataset\nimport pandas as pd\nfrom tqdm import tqdm\ntrain_data_path = \"/kaggle/input/llm-generated-multi-data/subtaskA_train_multilingual.jsonl\"\ntrain_data = read_jsonl(train_data_path)\nall_mono_train_contents = []\nall_mono_valid_contents = []\nfor i in tqdm(range(len(train_data))):\n    text = train_data[i]['text']\n    label = train_data[i]['label']\n    all_mono_train_contents.append(text)\n    all_mono_valid_contents.append(label)\n# dictionary of lists \ndict = {'text': all_mono_train_contents, 'label': all_mono_valid_contents} \ntrainDF = pd.DataFrame(dict)\n# trainDF = pd.read_csv('data.csv', delimiter='\\t')\n# #trainDF = pd.read_csv('/content/drive/MyDrive/Question Classifier Telugu/Finalized_samples.csv', delimiter=',')\n# # trainDF = pd.read_csv('/content/drive/MyDrive/Question Classifier Telugu/abs_eval.csv', delimiter=',')\n\n# trainDF.head()","metadata":{"id":"co1iDzyZuenS","outputId":"723adbb5-19d6-4905-9a83-a56e6030fc82","execution":{"iopub.status.busy":"2024-01-03T09:12:17.366163Z","iopub.execute_input":"2024-01-03T09:12:17.366567Z","iopub.status.idle":"2024-01-03T09:12:27.155906Z","shell.execute_reply.started":"2024-01-03T09:12:17.366535Z","shell.execute_reply":"2024-01-03T09:12:27.155077Z"},"trusted":true},"execution_count":4,"outputs":[{"name":"stdout","text":"\n# Samples:  172417\n# Keys:  dict_keys(['text', 'label', 'model', 'source', 'id'])\n","output_type":"stream"},{"name":"stderr","text":"100%|██████████| 172417/172417 [00:00<00:00, 710510.85it/s]\n","output_type":"stream"}]},{"cell_type":"code","source":"dev_data_path = \"/kaggle/input/llm-generated-multi-data/subtaskA_dev_multilingual.jsonl\"\ndev_data = read_jsonl(dev_data_path)\nall_mono_dev_text_contents = []\nall_mono_dev_label_contents = []\nfor i in tqdm(range(len(dev_data))):\n    text = dev_data[i]['text']\n    label = dev_data[i]['label']\n    all_mono_dev_text_contents.append(text)\n    all_mono_dev_label_contents.append(label)\n# dictionary of lists \ndict = {'text': all_mono_dev_text_contents, 'label': all_mono_dev_label_contents} \ntestDF = pd.DataFrame(dict)","metadata":{"execution":{"iopub.status.busy":"2024-01-03T09:12:33.585259Z","iopub.execute_input":"2024-01-03T09:12:33.586103Z","iopub.status.idle":"2024-01-03T09:12:33.903953Z","shell.execute_reply.started":"2024-01-03T09:12:33.586070Z","shell.execute_reply":"2024-01-03T09:12:33.903069Z"},"trusted":true},"execution_count":5,"outputs":[{"name":"stdout","text":"\n# Samples:  4000\n# Keys:  dict_keys(['text', 'label', 'model', 'source', 'id'])\n","output_type":"stream"},{"name":"stderr","text":"100%|██████████| 4000/4000 [00:00<00:00, 677839.93it/s]\n","output_type":"stream"}]},{"cell_type":"code","source":"testDF['label'][0]","metadata":{"execution":{"iopub.status.busy":"2024-01-03T09:12:44.110705Z","iopub.execute_input":"2024-01-03T09:12:44.111055Z","iopub.status.idle":"2024-01-03T09:12:44.122590Z","shell.execute_reply.started":"2024-01-03T09:12:44.111029Z","shell.execute_reply":"2024-01-03T09:12:44.121660Z"},"trusted":true},"execution_count":6,"outputs":[{"execution_count":6,"output_type":"execute_result","data":{"text/plain":"1"},"metadata":{}}]},{"cell_type":"markdown","source":"## Data Splitting into Train and Test","metadata":{"id":"zHCdqimSsI00"}},{"cell_type":"code","source":"# # split the dataset into training and validation datasets \n# train_x, test_x, train_y, test_y = model_selection.train_test_split(trainDF['text'], trainDF['category'], test_size=0.2, random_state=42)\n# #print(train_y.value_counts())\n# # label encode the target variable \n# encoder = preprocessing.LabelEncoder()\n# train_y = encoder.fit_transform(train_y)\n# test_y = encoder.fit_transform(test_y)\n# print(test_y)\n# classes = list(encoder.classes_)\n# print(len(classes))\n# print(train_y)","metadata":{"id":"7x0woMSMuenU","outputId":"76cdd7b0-d3c5-410a-bd51-4beef3271944"},"execution_count":null,"outputs":[]},{"cell_type":"code","source":"from sklearn import model_selection, preprocessing\n\n# Assuming trainDF and testDF are your existing DataFrames\n# You can directly use trainDF and testDF without splitting\n\n# Use the 'text' and 'category' columns from trainDF and testDF\ntrain_x = trainDF['text']\ntrain_y = trainDF['label']\n\ntest_x = testDF['text']\ntest_y = testDF['label']\n\n# Label encode the target variable\nencoder = preprocessing.LabelEncoder()\ntrain_y = encoder.fit_transform(train_y)\ntest_y = encoder.transform(test_y)  # Use transform instead of fit_transform for the test set\n\n# Now train_y and test_y are the encoded labels\nprint(test_y)\n\n# Get the class labels\nclasses = list(encoder.classes_)\nprint(len(classes))\n\n# Print the encoded training labels\nprint(train_y)","metadata":{"execution":{"iopub.status.busy":"2024-01-03T09:12:50.934601Z","iopub.execute_input":"2024-01-03T09:12:50.934953Z","iopub.status.idle":"2024-01-03T09:12:50.956524Z","shell.execute_reply.started":"2024-01-03T09:12:50.934927Z","shell.execute_reply":"2024-01-03T09:12:50.955604Z"},"trusted":true},"execution_count":7,"outputs":[{"name":"stdout","text":"[1 1 1 ... 1 1 1]\n2\n[1 1 1 ... 1 1 1]\n","output_type":"stream"}]},{"cell_type":"markdown","source":"# Feature Engineering: Counter Vectorizer","metadata":{"id":"nUQ2eFz1uenV"}},{"cell_type":"code","source":"count_vect = CountVectorizer(analyzer='word', token_pattern=r'\\w{1,}')\ncount_vect.fit(trainDF['text'])\n# transform the training and validation data using count vectorizer object\nxtrain_count =  count_vect.fit_transform(train_x)\n#print(xtrain_count)\nxvalid_count =  count_vect.transform(test_x)\n#print(xvalid_count)\nxtrain_count.shape, xvalid_count.shape","metadata":{"id":"_GbaSrTauenW","outputId":"4eb66953-e951-4695-c1b1-9f611da64777","execution":{"iopub.status.busy":"2024-01-03T09:12:57.465388Z","iopub.execute_input":"2024-01-03T09:12:57.465989Z","iopub.status.idle":"2024-01-03T09:15:03.474984Z","shell.execute_reply.started":"2024-01-03T09:12:57.465952Z","shell.execute_reply":"2024-01-03T09:15:03.473909Z"},"trusted":true},"execution_count":8,"outputs":[{"execution_count":8,"output_type":"execute_result","data":{"text/plain":"((172417, 990912), (4000, 990912))"},"metadata":{}}]},{"cell_type":"markdown","source":"# Feature Engineering: TF-IDF Vectorizer","metadata":{"id":"az4dm8lGuenY"}},{"cell_type":"code","source":"# word level tf-idf\ntfidf_vect = TfidfVectorizer(analyzer='word', token_pattern = r'\\w{1,}', max_features=5000)\ntfidf_vect.fit(trainDF['text'])\nxtrain_tfidf =  tfidf_vect.transform(train_x)\nxvalid_tfidf =  tfidf_vect.transform(test_x)\n\n# ngram level tf-idf \ntfidf_vect_ngram = TfidfVectorizer(analyzer='word', ngram_range=(2,3), max_features=25000)\ntfidf_vect_ngram.fit(trainDF['text'])\nxtrain_tfidf_ngram =  tfidf_vect_ngram.transform(train_x)\nxvalid_tfidf_ngram =  tfidf_vect_ngram.transform(test_x)\n\n# characters level tf-idf\ntfidf_vect_ngram_chars = TfidfVectorizer(analyzer='char', ngram_range=(2,3), max_features=25000)\ntfidf_vect_ngram_chars.fit(trainDF['text'])\nxtrain_tfidf_ngram_chars =  tfidf_vect_ngram_chars.transform(train_x) \nxvalid_tfidf_ngram_chars =  tfidf_vect_ngram_chars.transform(test_x) ","metadata":{"id":"C47-Hq80uenZ","execution":{"iopub.status.busy":"2024-01-03T09:15:12.090835Z","iopub.execute_input":"2024-01-03T09:15:12.091187Z"},"trusted":true},"execution_count":null,"outputs":[]},{"cell_type":"markdown","source":"# Model Traning","metadata":{"id":"ndsSnLtIuena"}},{"cell_type":"code","source":"def train_model(classifier, feature_vector_train, label, feature_vector_valid, is_neural_net=False):\n    # fit the training dataset on the classifier\n    classifier.fit(feature_vector_train, label)\n    \n    # predict the labels on validation dataset\n    predictions = classifier.predict(feature_vector_valid)\n\n    if is_neural_net:\n        predictions = predictions.argmax(axis=-1)\n\n    \n    acc = metrics.accuracy_score(predictions, test_y)\n    f1 = metrics.f1_score(predictions, test_y, average='weighted')\n    #print(classification_report(predictions, test_y, target_names = list(encoder.classes_)))\n    return acc, f1\n\n","metadata":{"id":"TAd_REJvuenb","execution":{"iopub.status.busy":"2024-01-02T13:52:32.306720Z","iopub.execute_input":"2024-01-02T13:52:32.307856Z","iopub.status.idle":"2024-01-02T13:52:32.315768Z","shell.execute_reply.started":"2024-01-02T13:52:32.307787Z","shell.execute_reply":"2024-01-02T13:52:32.314767Z"},"trusted":true},"execution_count":null,"outputs":[]},{"cell_type":"markdown","source":"## Logistic Regression","metadata":{"id":"ekmHaWeBuDgO"}},{"cell_type":"code","source":"# # Linear Classifier on Count Vectors\n# accuracy, f1_score = train_model(linear_model.LogisticRegression(solver='sag',multi_class='multinomial', max_iter=25000), xtrain_count, train_y, xvalid_count)\n# print(\"LR, Count Vectors: \", accuracy, f1_score)\n\n# # Linear Classifier on Word Level TF IDF Vectors\n# accuracy, f1_score = train_model(linear_model.LogisticRegression(multi_class='multinomial', solver='sag', max_iter=25000), xtrain_tfidf, train_y, xvalid_tfidf)\n# print(\"LR, WordLevel TF-IDF: \", accuracy, f1_score)\n\n# # Linear Classifier on Ngram Level TF IDF Vectors\n# accuracy, f1_score = train_model(linear_model.LogisticRegression(multi_class='multinomial', solver='sag', max_iter=25000), xtrain_tfidf_ngram, train_y, xvalid_tfidf_ngram)\n# print(\"LR, N-Gram Vectors: \", accuracy, f1_score)\n\n# # Linear Classifier on Character Level TF IDF Vectors\n# accuracy, f1_score = train_model(linear_model.LogisticRegression(multi_class='multinomial', solver='sag', max_iter=25000), xtrain_tfidf_ngram_chars, train_y, xvalid_tfidf_ngram_chars)\n# print(\"LR, CharLevel Vectors: \", accuracy, f1_score)","metadata":{"id":"Dlz-W-zJuene","outputId":"3cfbc767-5676-45f7-d623-5217344c15bc","execution":{"iopub.status.busy":"2024-01-02T13:52:32.317265Z","iopub.execute_input":"2024-01-02T13:52:32.318648Z"},"trusted":true},"execution_count":null,"outputs":[]},{"cell_type":"markdown","source":"## Naive Bayes Classifier","metadata":{"id":"SV0Ssjgyua-r"}},{"cell_type":"code","source":"# # Naive Bayes on Count Vectors\n# accuracy, f1_score = train_model(naive_bayes.MultinomialNB(), xtrain_count, train_y, xvalid_count)\n# print(\"NB, Count Vectors: \", accuracy, f1_score)\n\n\n# # Naive Bayes on Word Level TF IDF Vectors\n# accuracy, f1_score = train_model(naive_bayes.MultinomialNB(), xtrain_tfidf, train_y, xvalid_tfidf)\n# print(\"NB, WordLevel TF-IDF: \", accuracy, f1_score)\n\n# # Naive Bayes on Ngram Level TF IDF Vectors\n# accuracy, f1_score = train_model(naive_bayes.MultinomialNB(), xtrain_tfidf_ngram, train_y, xvalid_tfidf_ngram)\n# print(\"NB, N-Gram Vectors: \", accuracy, f1_score)\n\n# # Naive Bayes on Character Level TF IDF Vectors\n# accuracy, f1_score = train_model(naive_bayes.MultinomialNB(), xtrain_tfidf_ngram_chars, train_y, xvalid_tfidf_ngram_chars)\n# print(\"NB, CharLevel Vectors: \", accuracy, f1_score)","metadata":{"id":"NTyVhfgguenc","outputId":"25bf6ced-6e95-4f5a-db06-c6e3ac61fb2b","trusted":true},"execution_count":null,"outputs":[]},{"cell_type":"markdown","source":"## Support Vector Machine","metadata":{"id":"90FyOdi_vYA8"}},{"cell_type":"code","source":"# # SVM on Count Vectors\n# accuracy = train_model(svm.SVC(), xtrain_count, train_y, xvalid_count)\n# print(\"SVM, Count Vectors: \", accuracy)\n\n# SVM on TF IDF Vectors\naccuracy = train_model(svm.SVC(), xtrain_tfidf, train_y, xvalid_tfidf)\nprint(\"SVM, TF-IDF Vectors: \", accuracy)\n\n# SVM on Ngram Level TF IDF Vectors\naccuracy = train_model(svm.SVC(), xtrain_tfidf_ngram, train_y, xvalid_tfidf_ngram)\nprint(\"SVM, Ngram Level Vectors: \", accuracy)\n\n# SVM on Character Level TF IDF Vectors\naccuracy = train_model(svm.SVC(), xtrain_tfidf_ngram_chars, train_y, xvalid_tfidf_ngram_chars)\nprint(\"SVM, Character Level Vectors: \", accuracy)","metadata":{"id":"e4jH82j1uenk","outputId":"05ea9df2-0605-4616-8f8c-bbf9f9115c54","trusted":true},"execution_count":null,"outputs":[]},{"cell_type":"markdown","source":"## Random Forest Classifier","metadata":{"id":"AuMFEr3pw0oV"}},{"cell_type":"code","source":"# RF on Count Vectors\naccuracy = train_model(ensemble.RandomForestClassifier(), xtrain_count, train_y, xvalid_count)\nprint(\"RF, Count Vectors: \", accuracy)\n\n# RF on Word Level TF IDF Vectors\naccuracy = train_model(ensemble.RandomForestClassifier(n_estimators=10, min_samples_split=2, n_jobs=-1), xtrain_tfidf, train_y, xvalid_tfidf)\nprint(\"RF, WordLevel TF-IDF: \", accuracy)\n\n\n# RF on Word Level TF IDF Vectors\naccuracy = train_model(ensemble.RandomForestClassifier(n_estimators=10, min_samples_split=2, n_jobs=-1), xtrain_tfidf_ngram, train_y, xvalid_tfidf_ngram)\nprint(\"RF, NgramLevel TF-IDF: \", accuracy)\n\n\n# RF on Word Level TF IDF Vectors\naccuracy = train_model(ensemble.RandomForestClassifier(n_estimators=10, min_samples_split=2, n_jobs=-1), xtrain_tfidf_ngram_chars, train_y, xvalid_tfidf_ngram_chars)\nprint(\"RF, Character Level TF-IDF: \", accuracy)","metadata":{"id":"ElnLYhyBuenj","outputId":"a946d90b-599a-452b-a097-44774ab306d8","trusted":true},"execution_count":null,"outputs":[]},{"cell_type":"markdown","source":"## Boosting Model","metadata":{"id":"OWVmBX7rxk39"}},{"cell_type":"code","source":"# Extereme Gradient Boosting on Count Vectors\naccuracy = train_model(xgboost.XGBClassifier(), xtrain_count.tocsc(), train_y, xvalid_count.tocsc())\nprint(\"Xgb, Count Vectors: \", accuracy)\n\n# Extereme Gradient Boosting on Word Level TF IDF Vectors\naccuracy = train_model(xgboost.XGBClassifier(), xtrain_tfidf.tocsc(), train_y, xvalid_tfidf.tocsc())\nprint(\"Xgb, WordLevel TF-IDF: \", accuracy)\n\n# Extereme Gradient Boosting on Character Level TF IDF Vectors\naccuracy = train_model(xgboost.XGBClassifier(), xtrain_tfidf_ngram_chars.tocsc(), train_y, xvalid_tfidf_ngram_chars.tocsc())\nprint(\"Xgb, CharLevel Vectors: \", accuracy)","metadata":{"id":"eQ7CMFSWxqu7","outputId":"5f61a57a-d616-4049-e96a-341efd2eac60","trusted":true},"execution_count":null,"outputs":[]},{"cell_type":"markdown","source":"## MLP Classifier","metadata":{"id":"XZ_GpUqs4DfO"}},{"cell_type":"code","source":"# MLP with Counter Vectors\naccuracy = train_model(MLPClassifier(random_state=1, max_iter=300), xtrain_count, train_y, xvalid_count)\nprint(\"MLP, Counter Vectors: \", accuracy)\n\n# MLP with TF-IDF Word Level Vectors\naccuracy = train_model(MLPClassifier(random_state=1, max_iter=300), xtrain_tfidf, train_y, xvalid_tfidf)\nprint(\"MLP, TF-IDF Word Level: \", accuracy)\n\n# MLP with TF-IDF N-gram Level Vectors\naccuracy = train_model(MLPClassifier(random_state=1, max_iter=300), xtrain_tfidf_ngram, train_y, xvalid_tfidf_ngram)\nprint(\"MLP, TF-IDF Ngram Level: \", accuracy)\n\n# MLP with TF-IDF Character Level Vectors\naccuracy = train_model(MLPClassifier(random_state=1, max_iter=300), xtrain_tfidf_ngram_chars, train_y, xvalid_tfidf_ngram_chars)\nprint(\"MLP, TF-IDF Character Level: \", accuracy)","metadata":{"id":"Swc5m29F4IiI","outputId":"c9ccb152-2d41-4478-b290-fe350d03ca0d","trusted":true},"execution_count":null,"outputs":[]},{"cell_type":"code","source":"","metadata":{},"execution_count":null,"outputs":[]}]}
